UPMEM Unleashed: Software Secrets for Speed

Developing kernels for Processing-In-Memory (PIM) platforms poses unique challenges in data management and parallel programming on limited processing units. Although software development kits (SDKs) for PIM, such as the UPMEM SDK, provide essential tools, these emerging platforms still leave significant room for performance optimization. In this paper, we reveal surprising inefficiencies in UPMEM software stack and play with non-standard programming techniques. By making simple modifications to the assembly generated by the UPMEM compiler, we achieve speedups of 1.6-2x in integer addition and 1.4-5.9x in integer multiplication, depending on the data type. We also demonstrate that bit-serial processing of low precision data is a viable option for UPMEM: in INT4 bit-serial dot-product calculation, UPMEM can achieve over 2.7x speedup over the baseline. Minor API extensions for PIM allocation that account for the non-uniform memory access (NUMA) architecture of the server further improve the consistency and throughput of host-PIM data transfers by up to 2.9x. Finally, we show that, when the matrix is preloaded into PIM, our optimized kernels outperform a dual-socket CPU server by over 3x for INT8 generalized matrix-vector multiplication (GEMV) and by 10x for INT4 GEMV. Our optimized INT8 GEMV kernel outperforms the baseline 3.5x.

==> fig_gen/figures.py <==
import pandas as pd
import numpy as np
import argparse
import matplotlib.pyplot as plt

fig_size = (6, 4)

def get_style_map(nr_unique):
    colors = plt.cm.tab10.colors
    markers = ['o', 's', '^', 'D', '*', 'x', '+', 'v', '<', '>']
    style_map = []
    
    for i in range(nr_unique):
        color_idx = i % len(colors)
        marker_idx = i % len(markers)
        style_map.append({
            'color': colors[color_idx],
            'marker': markers[marker_idx]
        })
    return style_map

def plot_chart(X, Y, labels, x_label, y_label, style_map, output_file, title = "", legend = True):
    plt.figure(figsize=fig_size)
    for x, y, label, style in zip(X, Y, labels, style_map):
        plt.plot(x, y, label=label, 
                 color = style['color'], 
                 marker = style['marker'],
                 linestyle = style.get('linestyle', '-')
                 )

    plt.xlabel(x_label)
    plt.ylabel(y_label)
    plt.title(title)
    if legend:
        plt.legend()
    plt.grid(True)
    plt.tight_layout()
    plt.savefig(output_file)

def plot_barchart(X, Y, labels, x_label, y_label,output_file, legend = False):
    plt.figure(figsize=fig_size)
    plt.bar(X, Y, label=labels, color='#1f77b4', edgecolor='black')
    # add labels in the bottom of the bars 
    # but they should not overlap, can you do them horizontal
    for i, v in enumerate(Y):
        plt.text(i, v + 0.01, f"{v:.2f}", ha='center', va='bottom', fontsize=8)

    plt.xticks(X, labels, rotation=45, ha='right')

    plt.xlabel(x_label)
    plt.ylabel(y_label)
    plt.tight_layout()
    plt.savefig(output_file) 

def get_mops_plot_style(labels):
    style_map = []
    
    for label in labels:
        style = {}
        # Clor based on data type
        if 'INT32_FAST' in label:
            style['marker'] = '*'
            style['color'] = "#1f2eb4"  # light blue
            if 'x' in label:
                style['color'] = "#1c2894"  # darker blue
        elif 'INT32' in label:
            style['marker'] = 'o'
            style['color'] = '#1f77b4'  # light blue
            if 'x' in label:
                style['color'] = '#0f4c75'  # darker blue
        elif 'INT8x8' in label:
            style['marker'] = '*'
            style['color'] = '#d62728'  # red
            if 'x' in label:
                style['color'] = '#8b0000'  # darker red
        elif 'INT8x4' in label:
            style['marker'] = '^'
            style['color'] = '#2ca02c'  # green
            if 'x' in label:
                style['color'] = '#006400'  # darker green
        elif 'INT8_ASM' in label:
            style['marker'] = 'v'
            style['color'] = '#9467bd'  # purple
            if 'x' in label:
                style['color'] = '#4b0082'  # darker purple
        elif 'INT8' in label:
            style['marker'] = 'o'
            style['color'] = '#ff7f0e'  # orange
            if 'x' in label:
                style['color'] = '#cc5500'  # darker orange
        else:
            style['color'] = 'black'  # fallback color            # Color based on data type
            style['marker'] = 'x'
                    
        # Line style based on operation
        if 'ADD' in label:
            style['linestyle'] = '-'  # solid line for addition
        elif 'MUL' in label:
            style['linestyle'] = '--'  # dotted line for multiplication
        else:
            style['linestyle'] = '-'  # fallback to solid
        
        
        style_map.append(style)
    return style_map

def format_labels(labels):
    formatted_labels = []
    for label in labels:
        new_label = label
        if 'INT32_FAST' in label:
            new_label = 'INT32 MUL DIM'
        elif 'INT8x8' in label:
            new_label = 'INT8 MUL NIx8'
        elif 'INT8x4' in label:
            new_label = 'INT8 MUL NIx4'
        elif 'INT8_ASM' in label:
            new_label = 'INT8 MUL NI'
        elif 'INT8 MUL' in label:
            new_label = 'INT8 MUL'
        elif 'INT8 ADD' in label:
            new_label = 'INT8 ADD'
        elif 'INT32 MUL' in label:
            new_label = 'INT32 MUL'
        elif 'INT32 ADD' in label:
            new_label = 'INT32 ADD'
        else: 
            new_label = label.split('x')[0]
        
        # REmove everything up to first space
        label = ' '.join(label.split(' ')[1:])
        
        if 'x' in label:
            parts = label.split('x')
            if len(parts) > 1:
                new_label += f" (x{parts[1].split(' ')[0]})"
        if 'auto' in label:
            new_label += ' (auto)'
        formatted_labels.append(new_label)
    
    return formatted_labels

def plot_mops_in_tasklets(X, Y, labels, output_file):
    #sorted_indices = np.argsort([y[-1] for y in Y])[::-1]
    #X = [X[i] for i in sorted_indices]
    #Y = [Y[i] for i in sorted_indices]
    #labels = [labels[i] for i in sorted_indices]

    style_map = get_mops_plot_style(labels) 
    labels = format_labels(labels)
    plot_chart(X, Y, labels, 'No. tasklets', 'MOPS', style_map, output_file)

def fig_arit_thru_baseline(df, output_file="arit_thru_baseline.png"):
    # Unroll = comp decides, Type = INT32, INT8, Operand = MUL, ADD
    filtered = df[(df['Unroll'] == 'comp decides') & ((df['TYPE'] == 'INT32') | (df['TYPE'] == 'INT8')) & ((df['Operand'] == 'MUL') | (df['Operand'] == 'ADD')) ]
    
    X = []
    Y = []
    labels = []

    for type in filtered['TYPE'].unique():
        for operand in filtered['Operand'].unique():
            # Filter the DataFrame for the current type and operand
            values = filtered[(filtered['TYPE'] == type) & (filtered['Operand'] == operand)].sort_values(by='Tasklets')
            X.append(values['Tasklets'].values)
            Y.append(values['MOPS'].values)
            labels.append(f"{type} {operand}")

    # Sort labels and values by INT8 ADD, INT8 MUL, INT32 ADD, INT32 MUL
    def get_sort_key(label):
        if 'INT8 ADD' in label:
            return 0
        elif 'INT8 MUL' in label:
            return 1
        elif 'INT32 ADD' in label:
            return 2
        elif 'INT32 MUL' in label:
            return 3
        else:
            return 999  # fallback

    data_triplets = list(zip(X, Y, labels))
    data_triplets.sort(key=lambda x: get_sort_key(x[2]))
    
    # Unpack sorted data
    X = [triplet[0] for triplet in data_triplets]
    Y = [triplet[1] for triplet in data_triplets]
    labels = [triplet[2] for triplet in data_triplets]

    #print("Baseline perf:")
    #for x, y, label in zip(X, Y, labels):
    #    print(f"{label}: {y[-1]} MOPS")


    style_map = get_mops_plot_style(labels) 
    labels = format_labels(labels)
    plot_chart(X, Y, labels, 'No. tasklets', 'MOPS', style_map, output_file)

def fig_arit_thru_int8(df, output_file="arit_thru_int8.png"):
    filtered = df[(df['Unroll'] == 'comp decides') & ((df['TYPE'] == 'INT8') | (df['TYPE'] == 'INT8_ASM') | (df['TYPE'] == 'INT8x4') | (df['TYPE'] == 'INT8x8') ) & (df['Operand'] == 'MUL')]
    
    X = []
    Y = []
    labels = []


    # append results for INT8 ADD
    int8_add = df[(df['Unroll'] == 'comp decides') & (df['TYPE'] == 'INT8') & (df['Operand'] == 'ADD')]
    filtered = pd.concat([filtered, int8_add], ignore_index=True, sort=False)

    for type in filtered['TYPE'].unique():
        for operand in filtered['Operand'].unique():
            # Filter the DataFrame for the current type and operand
            values = filtered[(filtered['TYPE'] == type) & (filtered['Operand'] == operand)].sort_values(by='Tasklets')
            if (values.empty):
                continue

            X.append(values['Tasklets'].values)
            Y.append(values['MOPS'].values)
            labels.append(f"{type} {operand}")

    def get_sort_key(label):
        if 'INT8 ADD' in label:
            return 0
        elif 'INT8 MUL' in label:
            return 1
        elif 'INT8_ASM' in label:
            return 2
        elif 'INT8x4' in label:
            return 3
        elif 'INT8x8' in label:
            return 4
        else:
            return 999  # fallback

    data_triplets = list(zip(X, Y, labels))
    data_triplets.sort(key=lambda x: get_sort_key(x[2]))
    
    # Unpack sorted data
    X = [triplet[0] for triplet in data_triplets]
    Y = [triplet[1] for triplet in data_triplets]
    labels = [triplet[2] for triplet in data_triplets]

    style_map = get_mops_plot_style(labels) 
    labels = format_labels(labels)

    # Replace the label INT8 MUL with INT8 MUL Baseline
    for i, label in enumerate(labels):
        if label == 'INT8 MUL':
            labels[i] = 'INT8 MUL baseline'

    plot_chart(X, Y, labels, 'No. tasklets', 'MOPS', style_map, output_file)

def fig_arit_thru_int32(df, output_file="arit_thru_int32.png"):
    filtered = df[(df['Unroll'] == 'comp decides') & ((df['TYPE'] == 'INT32') | (df['TYPE'] == 'INT32_FAST') ) & (df['Operand'] == 'MUL')]
    
    X = []
    Y = []
    labels = []

    for type in filtered['TYPE'].unique():
        for operand in filtered['Operand'].unique():
            # Filter the DataFrame for the current type and operand
            values = filtered[(filtered['TYPE'] == type) & (filtered['Operand'] == operand)].sort_values(by='Tasklets')
            X.append(values['Tasklets'].values)
            Y.append(values['MOPS'].values)
            labels.append(f"{type} {operand}")

    style_map = get_mops_plot_style(labels) 
    labels = format_labels(labels)
    plot_chart(X, Y, labels, 'No. tasklets', 'MOPS', style_map, output_file)
    

def get_mops_and_unroll_factor(df, type, operand):
    values = df[(df['TYPE'] == type) & (df['Operand'] == operand)]
    if values.empty:
        return None, None
    max_mops = values['MOPS'].max()
    unroll_factor = values[values['MOPS'] == max_mops]['Unroll'].values[0]
    if unroll_factor == 'full':
        unroll_factor = 'auto'
    else:
        unroll_factor = "x" + str(unroll_factor)
    unroll_factor = f'({unroll_factor})'
    return max_mops, unroll_factor

def fig_unroll_speedup(df, output_file="unroll_speedup.png"):
    filtered = df[df['Tasklets'] == 16]
    
    
    # Calculate baseline values
    baseline_int8_add = filtered[(filtered['TYPE'] == 'INT8') & (filtered['Operand'] == 'ADD') & (filtered['Unroll'] == 'comp decides')]['MOPS'].max()
    baseline_int32_add = filtered[(filtered['TYPE'] == 'INT32') & (filtered['Operand'] == 'ADD') & (filtered['Unroll'] == 'comp decides')]['MOPS'].max()
    baseline_int8_mul = filtered[(filtered['TYPE'] == 'INT8') & (filtered['Operand'] == 'MUL') & (filtered['Unroll'] == 'comp decides')]['MOPS'].max()
    baseline_int32_mul = filtered[(filtered['TYPE'] == 'INT32') & (filtered['Operand'] == 'MUL') & (filtered['Unroll'] == 'comp decides')]['MOPS'].max()

    int8_add, int8_add_unroll = get_mops_and_unroll_factor(filtered, 'INT8', 'ADD')
    int8_mul, int8_mul_unroll = get_mops_and_unroll_factor(filtered, 'INT8', 'MUL')
    int32_add, int32_add_unroll = get_mops_and_unroll_factor(filtered, 'INT32', 'ADD')
    int32_mul, int32_mul_unroll = get_mops_and_unroll_factor(filtered, 'INT32', 'MUL')
    int32_fast_mul, int32_fast_mul_unroll = get_mops_and_unroll_factor(filtered, 'INT32_FAST', 'MUL')
    int8_asm_mul, int8_asm_mul_unroll = get_mops_and_unroll_factor(filtered, 'INT8_ASM', 'MUL')
    int8x4_mul, int8x4_mul_unroll = get_mops_and_unroll_factor(filtered, 'INT8x4', 'MUL')
    int8x8_mul, int8x8_mul_unroll = get_mops_and_unroll_factor(filtered, 'INT8x8', 'MUL')
   
    # Prepare data in the specified order
    Y = []
    labels = []
    colors = []
    patterns = []
    
    # Define colors
    int8_color = '#ff7f0e'  # orange
    int8_color_mul = "#fc973e"  # orange
    int32_color = '#1f77b4'  # blue
    int32_color_mul = "#3c97d8"
    
    # INT8 ADD baseline
    Y.append(baseline_int8_add)
    labels.append('INT8 ADD baseline')
    colors.append(int8_color)
    patterns.append('///')

    
    #if not pd.isna(int8_add):
    if not pd.isna(int8_add):
        Y.append(int8_add)
        labels.append(f'INT8 ADD {int8_add_unroll}')
        colors.append(int8_color)
        patterns.append(None)

    
    # INT8 MUL baseline
    Y.append(baseline_int8_mul)
    labels.append('INT8 MUL baseline')
    colors.append(int8_color_mul)
    patterns.append('///')
    
    
    # INT8 MUL unroll
    if not pd.isna(int8_mul):
        Y.append(int8_mul)
        labels.append(f'INT8 MUL {int8_mul_unroll}')
        colors.append(int8_color_mul)
        patterns.append(None)
    

    # INT8 MUL ASM
    if not pd.isna(int8_asm_mul):
        Y.append(int8_asm_mul)
        labels.append(f'INT8 MUL NI {int8_asm_mul_unroll}')
        colors.append(int8_color_mul)
        patterns.append(None)
    
    # INT8x4 MUL
    if not pd.isna(int8x4_mul):
        Y.append(int8x4_mul)
        labels.append(f'INT8 MUL NIx4 {int8x4_mul_unroll}')
        colors.append(int8_color_mul)
        patterns.append(None)
    
    # INT8x8 MUL
    if not pd.isna(int8x8_mul):
        Y.append(int8x8_mul)
        labels.append(f'INT8 MUL NIx8 {int8x8_mul_unroll}')
        colors.append(int8_color_mul)
        patterns.append(None)
    
    # INT32 ADD baseline
    Y.append(baseline_int32_add)
    labels.append('INT32 ADD baseline')
    colors.append(int32_color)
    patterns.append('///')
    
    # INT32 ADD unroll
    Y.append(int32_add)
    labels.append(f'INT32 ADD {int32_add_unroll}')
    colors.append(int32_color)
    patterns.append(None)
    
    # INT32 MUL baseline
    Y.append(baseline_int32_mul)
    labels.append('INT32 MUL baseline')
    colors.append(int32_color_mul)
    patterns.append('///')

    # INT32 MUL unroll
    Y.append(int32_mul)
    labels.append(f'INT32 MUL {int32_mul_unroll}')
    colors.append(int32_color_mul)
    patterns.append(None)
    
    # INT32 FAST MUL unroll
    if not pd.isna(int32_fast_mul):
        Y.append(int32_fast_mul)
        labels.append(f'INT32 MUL DIM {int32_fast_mul_unroll}')
        colors.append(int32_color_mul)
        patterns.append(None)
    
    # Plot with custom colors and patterns
    plt.figure(figsize=fig_size)
    bars = plt.bar(range(len(Y)), Y, color=colors, edgecolor='black')
    
    # Add patterns for baseline bars
    for bar, pattern in zip(bars, patterns):
        if pattern:
            bar.set_hatch(pattern)
    
    # Add value labels on top of bars
    for i, v in enumerate(Y):
        plt.text(i, v + 0.01, f"{v:.1f}", ha='center', va='bottom', fontsize=8)
    
    plt.xticks(range(len(labels)), labels, rotation=45, ha='right')
    plt.ylabel('MOPS')
    plt.tight_layout()
    plt.savefig(output_file)
    plt.close()

    #print("Unroll performance (absolute MOPS):")
    #for label, mops in zip(labels, Y):
    #    print(f"{label}: {mops:.2f} MOPS") 
    
    
def fig_unroll_speedup_old(df, output_file="unroll_speedup.png"):
    # no filter needed we don't have extra results
    filtered = df[df['Tasklets'] == 16]
    Y = []
    labels = []

    # Get Mops for baseline int8 and int32 add mul
    baseline_int8_add = filtered[(filtered['TYPE'] == 'INT8') & (filtered['Operand'] == 'ADD') & (filtered['Unroll'] == 'comp decides') ]['MOPS'].max()
    baseline_int32_add = filtered[(filtered['TYPE'] == 'INT32') & (filtered['Operand'] == 'ADD') & (filtered['Unroll'] == 'comp decides')]['MOPS'].max()
    baseline_int8_mul = filtered[(filtered['TYPE'] == 'INT8') & (filtered['Operand'] == 'MUL') & (filtered['Unroll'] == 'comp decides')]['MOPS'].max()
    baseline_int32_mul = filtered[(filtered['TYPE'] == 'INT32') & (filtered['Operand'] == 'MUL') & (filtered['Unroll'] == 'comp decides')]['MOPS'].max()

    int8_add = filtered[(filtered['TYPE'] == 'INT8') & (filtered['Operand'] == 'ADD')]['MOPS'].max()
    int32_add = filtered[(filtered['TYPE'] == 'INT32') & (filtered['Operand'] == 'ADD')]['MOPS'].max()

    int32_fast_mul = filtered[(filtered['TYPE'] == 'INT32_FAST') & (filtered['Operand'] == 'MUL')]['MOPS'].max()
    int8_asm_mul = filtered[(filtered['TYPE'] == 'INT8_ASM') & (filtered['Operand'] == 'MUL')]['MOPS'].max()
    int8x4_mul = filtered[(filtered['TYPE'] == 'INT8x4') & (filtered['Operand'] == 'MUL')]['MOPS'].max()
    int8x8_mul = filtered[(filtered['TYPE'] == 'INT8x8') & (filtered['Operand'] == 'MUL')]['MOPS'].max()


    for type in filtered['TYPE'].unique():
        for operand in filtered['Operand'].unique():
            values = filtered[(filtered['TYPE'] == type) & (filtered['Operand'] == operand)]
            if values.empty:
                continue
            
            baseline = values[values['Unroll'] == 'comp decides']['MOPS']
            if not baseline.empty:
                baseline =  baseline.values[0]
            else:
                baseline = values['MOPS'].min()

            max_mops = values['MOPS'].max()

            unroll_factor = values[values['MOPS'] == max_mops]['Unroll'].values[0]
            if unroll_factor == 'full':
                unroll_factor = 'auto'
            else:
                unroll_factor = "x" + str(unroll_factor)
                
            speedup = (max_mops - baseline) / baseline * 100
            
            Y.append(speedup)
            labels.append(f"{type} {operand} {unroll_factor}")


    def get_sort_key(label):
        if 'INT8 ADD' in label:
            return 0
        elif 'INT8 MUL' in label and 'INT8_ASM' not in label and 'INT8x' not in label:
            return 1
        elif 'INT8_ASM MUL' in label:
            return 2
        elif 'INT8x4 MUL' in label:
            return 3
        elif 'INT8x8 MUL' in label:
            return 4
        elif 'INT32 ADD' in label and 'INT32_FAST' not in label:
            return 5
        elif 'INT32 MUL' in label and 'INT32_FAST' not in label:
            return 6
        elif 'INT32_FAST MUL' in label:
            return 7
        else:
            return 999  # fallback for unknown labels
 
    data_pairs = list(zip(Y, labels))
    data_pairs.sort(key=lambda x: get_sort_key(x[1]))

    Y = [pair[0] for pair in data_pairs]
    labels = [pair[1] for pair in data_pairs]
    labels = format_labels(labels)

    # print the speedups
    #for label, speedup in zip(labels, Y):
    #    print(f"{label}: {speedup:.2f}% speedup")

    plot_barchart(range(len(Y)), Y, labels, '', 'Speedup [%]', output_file)

def fig_arit_thru_imp(df, output_file="arit_thru_imp.png"):
    baseline = df[(df['Unroll'] == 'comp decides') & ((df['TYPE'] == 'INT32') | (df['TYPE'] == 'INT8')) & ((df['Operand'] == 'MUL') | (df['Operand'] == 'ADD')) ]


    # Find best INT32_ADD 
    int32_add = df[(df['TYPE'] == 'INT32') & (df['Operand'] == 'ADD')]
    int32_best_unroll = int32_add[int32_add['MOPS'] == int32_add['MOPS'].max()]['Unroll'].values[0]
    int32_add_best = int32_add[int32_add['Unroll'] == int32_best_unroll]

    # Find best INT32_FAST Mul
    int32_mul = df[(df['TYPE'] == 'INT32_FAST') & (df['Operand'] == 'MUL')]
    int32_best_unroll = int32_mul[int32_mul['MOPS'] == int32_mul['MOPS'].max()]['Unroll'].values[0]
    int32_mul_best = int32_mul[int32_mul['Unroll'] == int32_best_unroll]

    # Find best INT8 ADD
    int8_add = df[(df['TYPE'] == 'INT8') & (df['Operand'] == 'ADD')]
    int8_best_unroll = int8_add[int8_add['MOPS'] == int8_add['MOPS'].max()]['Unroll'].values[0]
    int8_add_best = int8_add[int8_add['Unroll'] == int8_best_unroll]
    
    # Find best INT8x8 Mul
    int8x8_mul = df[(df['TYPE'] == 'INT8x8') & (df['Operand'] == 'MUL')]
    int8x8_best_unroll = int8x8_mul[int8x8_mul['MOPS'] == int8x8_mul['MOPS'].max()]['Unroll'].values[0]
    int8x8_mul_best = int8x8_mul[int8x8_mul['Unroll'] == int8x8_best_unroll]

    # Find best INT8x4 Mul
    #int8x4_mul = df[(df['TYPE'] == 'INT8x4') & (df['Operand'] == 'MUL')]
    #int8x4_best_unroll = int8x4_mul[int8x4_mul['MOPS'] == int8x4_mul['MOPS'].max()]['Unroll'].values[0]
    #int8x4_mul_best = int8x4_mul[int8x4_mul['Unroll'] == int8x4_best_unroll]
    
    # Find best INT8_ASM Mul
    #int8_asm_mul = df[(df['TYPE'] == 'INT8_ASM') & (df['Operand'] == 'MUL')]
    #int8_asm_best_unroll = int8_asm_mul[int8_asm_mul['MOPS'] == int8_asm_mul['MOPS'].max()]['Unroll'].values[0]
    #int8_asm_mul_best = int8_asm_mul[int8_asm_mul['Unroll'] == int8_asm_best_unroll]

    values = pd.concat([baseline, int32_add_best, int32_mul_best, int8_add_best, int8x8_mul_best], ignore_index=True, sort=False)

    X = []
    Y = []
    labels = []
    for type in values['TYPE'].unique():
        for operand in values['Operand'].unique():
            for unroll in values['Unroll'].unique():
                # Filter the DataFrame for the current type, operand and unroll
                filtered_values = values[(values['TYPE'] == type) & (values['Operand'] == operand) & (values['Unroll'] == unroll)].sort_values(by='Tasklets')
                if filtered_values.empty:
                    continue
                if unroll == 'comp decides':
                    unroll = ''
                else:
                    unroll = "x" + str(unroll)
                X.append(filtered_values['Tasklets'].values)
                Y.append(filtered_values['MOPS'].values)
                labels.append(f"{type} {operand} {unroll}")

    plot_mops_in_tasklets(X, Y, labels, output_file)

    
    style_map = get_mops_plot_style(labels) 
    labels = format_labels(labels)

    # print out the values for each label
    #print("Optimized perf")
    #for x, y, label in zip(X, Y, labels):
    #    print(f"{label}: {y[-1]} MOPS")
        
    
    
    plot_chart(X, Y, labels, 'No. tasklets', 'MOPS', style_map, output_file)

    

def parse_args():
    parser = argparse.ArgumentParser(description="Process some data.")
    parser.add_argument("--input", type=str, required=True, help="Input file path")
    parser.add_argument("--output", type=str, required=False, default="output", help="Output file path")
    return parser.parse_args()

def main():
    args = parse_args()

    df = pd.read_csv(args.input)

    fig_arit_thru_baseline(df) 
    fig_arit_thru_int8(df)
    fig_arit_thru_int32(df)
    fig_unroll_speedup(df)
    fig_arit_thru_imp(df)


if __name__ == "__main__":
    main()
